Interference Effects in $t{\bar t}$ Production at the LHC as a Window on New Physics

Many extensions of the Standard Model contain (pseudo)scalar bosons with masses in the TeV range. At hadron colliders, such particles would predominantly be produced in gluon fusion and would decay into top quark pair final sates, a signal that interferes with the large QCD background $gg \to t\bar t$. This phenomenon is of interest for searches for by the LHC experiments. Here, we consider the signal and background interference in this process and study it in various benchmark scenarios, including models with extra singlet (pseudo)scalar resonances, two-Higgs doublet models, and the minimal supersymmetric extension of the SM with parameters chosen to obtain the measured light Higgs mass (the hMSSM). We allow for the possible exchanges of beyond the SM vector-like particles as well as scalar quarks. We calculate the possible interference effects including realistic estimates of the attainable detection efficiency and mass resolution. Studies of our benchmark scenarios indicate that searches with an LHC detector could permit the observation of the $t\bar t$ final states or constrain significantly large regions of the parameter spaces of the benchmark scenarios.

==> figures/parton_xsec.py <==
#!/usr/bin/env python

"""Plots analytical parton-level cross sections."""

import math

import numpy as np

import matplotlib as mpl
mpl.use('agg')
from matplotlib import pyplot as plt


gfermi = 1.1663787e-5  # GeV^(-2)
mt = 173.  # GeV


def alpha_s(scale, alpha_s_mz=0.130, mZ=91.15348, nf=5):
    """Compute alpha_s at the given scale using one-loop running."""
    
    b0 = (33 - 2 * nf) / (12 * math.pi)
    return alpha_s_mz / (1 + 2 * alpha_s_mz * b0 * math.log(scale / mZ))


def hmssm_mh_alpha(mA, tanbeta, mZ=91.15348, mh=125.0):
    """Compute mass of CP-even state and angle alpha in hMSSM.
    
    Arguments:
        mA, tanbeta:  Core parameters of hMSSM: mass of the CP-odd
            Higgs boson, in GeV, and tan(beta).
        mZ:  Mass of the Z boson, GeV.
        mh:  Mass of the lighter CP-even Higgs boson, GeV.
    
    Return value:
        Tuple consisting of computed mass of the heavier CP-even state,
        GeV, and angle alpha.
    
    Use Eq. 5 in [1].
    [1] Djouadi et al., https://arxiv.org/abs/1307.5205
    """
    
    tb2 = tanbeta ** 2
    sb2 = tb2 / (1 + tb2)
    cb2 = 1 / (1 + tb2)
    mH2 = (
        (mA ** 2 + mZ ** 2 - mh ** 2) * (mZ ** 2 * cb2 + mA ** 2 * sb2) -
        mA **2 * mZ ** 2 * ((1 - tb2) / (1 + tb2)) ** 2
    ) / (
        mZ ** 2 * cb2 + mA ** 2 * sb2 - mh ** 2
    )
    tanalpha = -(mZ ** 2 + mA ** 2) * math.sqrt(cb2 * sb2) / \
        (mZ ** 2 * cb2 + mA ** 2 * sb2 - mh ** 2)
    
    return math.sqrt(mH2), math.atan(tanalpha)


def xsec_even(sqrt_s, mass, width, g=1.):
    """Compute cross section for gg -> H -> tt."""
    
    if sqrt_s <= 2 * mt:
        return 0., 0.
    
    s = sqrt_s ** 2
    alpha = alpha_s(sqrt_s / 2)
    
    beta = math.sqrt(1 - 4 * mt ** 2 / s)
    y = math.log((1 + beta) / (1 - beta))
    denom = (s - mass ** 2) ** 2 + (mass * width) ** 2
    
    xsec_res = 3 * (alpha * gfermi * mt ** 3) ** 2 * beta ** 3 / (1024 * math.pi ** 3) * \
        (
            16 + 8 * beta ** 2 * (math.pi ** 2 - y ** 2) + \
            beta ** 4 * (math.pi ** 2 + y ** 2) ** 2
        ) / denom
    xsec_res *= g ** 4
    xsec_int = - alpha ** 2 * gfermi * mt ** 4 * beta ** 2 / \
        (32 * math.pi * math.sqrt(2) * s) * y * \
        (
            (s - mass ** 2) * (4 + beta ** 2 * (math.pi ** 2 - y ** 2)) + \
            2 * math.pi * beta ** 2 * mass * width * y
        ) / denom
    xsec_int *= g ** 2
    
    # Convert cross sections from GeV^(-2) to pb
    xsec_res /= 2.56819e-9
    xsec_int /= 2.56819e-9
    
    return xsec_res, xsec_int


def xsec_odd(sqrt_s, mass, width, g=1.):
    """Compute cross section for gg -> A -> tt."""
    
    if sqrt_s <= 2 * mt:
        return 0., 0.
    
    s = sqrt_s ** 2
    alpha = alpha_s(sqrt_s / 2)
    
    beta = math.sqrt(1 - 4 * mt ** 2 / s)
    y = math.log((1 + beta) / (1 - beta))
    denom = (s - mass ** 2) ** 2 + (mass * width) ** 2
    
    xsec_res = 3 * (alpha * gfermi * mt ** 3) ** 2 * beta / (1024 * math.pi ** 3) \
        * (math.pi ** 2 + y ** 2) ** 2 / denom
    xsec_res *= g ** 4
    xsec_int = - alpha ** 2 * gfermi * mt ** 4 / (32 * math.pi * math.sqrt(2) * s) * y \
        * ((s - mass ** 2) * (math.pi ** 2 - y ** 2) + 2 * math.pi * mass * width * y) / denom
    xsec_int *= g ** 2
    
    xsec_res /= 2.56819e-9
    xsec_int /= 2.56819e-9
    
    return xsec_res, xsec_int


def xsec_helper(sqrt_s, mass, width, cp, part, g=1.):
    """Compute cross section for the given CP state and part of process.
    
    Return a NumPy array with cross section values for the given values
    of sqrt(s-hat).
    """
    
    cp = cp.lower()
    
    if cp == 'h':
        xsec_calc = xsec_even
    elif cp == 'a':
        xsec_calc = xsec_odd
    else:
        raise RuntimeError('Unknown CP state "{}" requested.'.format(cp))
    
    part = part.lower()
    
    if part == 'r':
        return np.fromiter((xsec_calc(x, mass, width, g)[0] for x in sqrt_s), sqrt_s.dtype)
    elif part == 'i':
        return np.fromiter((xsec_calc(x, mass, width, g)[1] for x in sqrt_s), sqrt_s.dtype)
    elif part == 'sum':
        return np.fromiter((sum(xsec_calc(x, mass, width, g)) for x in sqrt_s), sqrt_s.dtype)
    else:
        raise RuntimeError('Unknown part of process requested')


if __name__ == '__main__':
    
    # Adjust the style
    mpl.rc('xtick', top=True, direction='in')
    mpl.rc('ytick', right=True, direction='in')
    mpl.rc('axes', labelsize='large')
    mpl.rc('axes.formatter', limits=[-2, 4], use_mathtext=True)
    
    
    # Plot S+I lineshapes for different mass points
    fig = plt.figure()
    fig.patch.set_alpha(0.)
    axes = fig.add_subplot(111)
    
    sqrt_s = np.linspace(340., 1000, num=500)
    mass_values = [400., 600., 800.]
    rel_width = 0.1
    
    for mass, color in zip(mass_values, ['C0', 'C1', 'C2']):
        for cp, line_style in [('H', 'dashed'), ('A', 'solid')]:
            axes.plot(
                sqrt_s, xsec_helper(sqrt_s, mass, mass * rel_width, cp, 'sum'),
                color=color, ls=line_style
            )
    
    axes.axhline(0., color='black', ls='dashed', lw=mpl.rcParams['ytick.major.width'])
    
    axes.margins(x=0.)
    axes.set_xlabel(r'$\sqrt{\hat{s}}$ [GeV]')
    axes.set_ylabel(r'$\sigma_\mathrm{BSM} - \sigma_\mathrm{QCD}$ [pb]')
    
    axes.text(
        0.15, 0.90,
        '$m = {}$ GeV\n$\\Gamma / m = {:g}$%, $\\hat g = 1$, $S+I$'.format(
            ', '.join(['{:g}'.format(mass) for mass in mass_values]),
            rel_width * 100
        ),
        transform=axes.transAxes, horizontalalignment='left', verticalalignment='center'
    )
    
    solid_line = mpl.lines.Line2D([], [], color='black', ls='solid')
    dashed_line = mpl.lines.Line2D([], [], color='black', ls='dashed')
    axes.legend(
        labels=['$CP$-even', '$CP$-odd'], handles=[dashed_line, solid_line],
        loc='center left', bbox_to_anchor=(0.53, 0.90), frameon=False
    )
    
    fig.savefig('parton_xsec_masses.pdf')
    plt.close(fig)
    
    
    # Plot S+I lineshapes for different widths
    fig = plt.figure()
    fig.patch.set_alpha(0.)
    axes = fig.add_subplot(111)
    
    sqrt_s = np.linspace(340., 800, num=500)
    mass = 500.
    rel_width_values = [0.05, 0.1, 0.2]
    
    for rel_width, color in zip(rel_width_values, ['C0', 'C1', 'C2']):
        for cp, line_style in [('H', 'dashed'), ('A', 'solid')]:
            axes.plot(
                sqrt_s, xsec_helper(sqrt_s, mass, mass * rel_width, cp, 'sum'),
                color=color, ls=line_style
            )
    
    axes.axhline(0., color='black', ls='dashed', lw=mpl.rcParams['ytick.major.width'])
    
    axes.margins(x=0.)
    axes.set_xlabel(r'$\sqrt{\hat{s}}$ [GeV]')
    axes.set_ylabel(r'$\sigma_\mathrm{BSM} - \sigma_\mathrm{QCD}$ [pb]')
    
    axes.text(
        0.60, 0.45,
        '$\\Gamma / m = {}$%\n$m = {:g}$ GeV, $\\hat g = 1$, $S+I$'.format(
            ', '.join(['{:g}'.format(rel_width * 100) for rel_width in rel_width_values]),
            mass
        ),
        transform=axes.transAxes, horizontalalignment='left', verticalalignment='center'
    )
    
    axes.legend(
        labels=['$CP$-even', '$CP$-odd'], handles=[dashed_line, solid_line],
        loc='center left', bbox_to_anchor=(0.60, 0.3), frameon=False
    )
    
    fig.savefig('parton_xsec_widths.pdf')
    plt.close(fig)
    
    
    # Plot S+I lineshapes for different couplings
    fig = plt.figure()
    fig.patch.set_alpha(0.)
    axes = fig.add_subplot(111)
    
    sqrt_s = np.linspace(340., 800, num=500)
    mass = 500.
    rel_width = 0.1
    
    for g, factor in [(1., 100.), (2., 50.), (5., 1.)]:
        axes.plot(
            sqrt_s, xsec_helper(sqrt_s, mass, mass * rel_width, 'A', 'sum', g) * factor,
            label='$\\hat g = {:g}$, $\\times {:g}$'.format(g, factor)
        )
    
    axes.axhline(0., color='black', ls='dashed', lw=mpl.rcParams['ytick.major.width'])
    
    axes.margins(x=0.)
    axes.set_xlabel(r'$\sqrt{\hat{s}}$ [GeV]')
    axes.set_ylabel(r'$\sigma_\mathrm{BSM} - \sigma_\mathrm{QCD}$ [pb]')
    
    axes.text(
        0.60, 0.90,
        '$CP$-odd, $S+I$,\n$m = {:g}$ GeV, $\\Gamma / m = {:g}$%'.format(mass, rel_width * 100),
        transform=axes.transAxes, horizontalalignment='left', verticalalignment='center'
    )
    
    axes.legend(
        loc='center left', bbox_to_anchor=(0.60, 0.70), frameon=False
    )
    
    fig.savefig('parton_xsec_couplings.pdf')
    plt.close(fig)
    
    
    # Plot an example hMSSM lineshape
    mA = 500.
    tanbeta = 1.
    wA = 22.415
    wH = 17.290
    
    mH, alpha = hmssm_mh_alpha(mA, tanbeta)
    gA = 1 / tanbeta
    gH = math.sin(alpha) * math.sqrt(1 + tanbeta ** 2) / tanbeta
    
    sqrt_s = np.linspace(340., 800, num=500)
    xsec = np.zeros_like(sqrt_s)
    xsec += xsec_helper(sqrt_s, mA, wA, 'A', 'sum', gA)
    xsec += xsec_helper(sqrt_s, mH, wH, 'H', 'sum', gH)
    
    fig = plt.figure()
    fig.patch.set_alpha(0.)
    axes = fig.add_subplot(111)
    
    axes.plot(sqrt_s, xsec)
    
    axes.axhline(0., color='black', ls='dashed', lw=mpl.rcParams['ytick.major.width'])
    
    axes.margins(x=0.)
    axes.set_xlabel(r'$\sqrt{\hat{s}}$ [GeV]')
    axes.set_ylabel(r'$\sigma_\mathrm{BSM} - \sigma_\mathrm{QCD}$ [pb]')
    
    axes.text(
        0.60, 0.90,
        'hMSSM\n$m_A = {:g}$ GeV, $\\tan\\beta = {:g}$'.format(mA, tanbeta),
        transform=axes.transAxes, horizontalalignment='left', verticalalignment='center'
    )
    
    fig.savefig('parton_xsec_hmssm.pdf')
    plt.close(fig)

